Transverse Emittance and Emittance Measurements

Transverse emittance is one of the central figures of merit for charged-particle beams because it connects the microscopic phase-space distribution to macroscopic accelerator performance. This report introduces the trace-space description of emittance, relates it to the Courant-Snyder formalism and the second-moment beam matrix, and then follows the experimental logic behind common diagnostics. Emphasis is placed on how profile measurements, masks, drifts, quadrupole scans, and transverse deflecting structures convert otherwise inaccessible angular or slice information into measurable beam sizes.

==> LinGleichung.m <==
%%
%
syms beta alpha gamma R11 R12 R21 R22

R = [R11^2, -2*R11*R12, R12^2;-R11*R21, R11*R22+R12*R21, -R12*R22; R21^2, -2*R21*R22, R22^2];

% Eigenwerte der Matrix:
lambda = eig(R);

% Eigenwerte und Eigenvektoren
[V, lamba] = eig(R)


Twiss = [beta;alpha;gamma];


%%
%
syms bx1 bx2 by1 by2 Dx1 Dx2 Dy1 Dy2 epsx epsy delta

% B = [bx1, 0, Dx1^2; bx2, 0, Dx2^2; 0, by1, Dy1^2; 0, by2, Dy2^2];

B = [bx1, 0, Dx1^2; bx2, 0, Dx2^2; 0, by1, Dy1^2];
inv(B)
